Penrose dodecahedron, Witting configuration and quantum entanglement

A model with two entangled spin-3/2 particles based on geometry of dodecahedron was suggested by Roger Penrose for formulation of analogue of Bell theorem "without probabilities." The model was later reformulated using so-called Witting configuration with 40 rays in 4D Hilbert space. However, such reformulation needs for some subtleties related with entanglement of two such configurations essential for consideration of non-locality and some other questions. Two entangled systems with quantum states described by Witting configurations are discussed in presented work. Duplication of points with respect to vertices of dodecahedron produces rather significant increase with number of symmetries in 25920/60=432 times. Quantum circuits model is a natural language for description of operations with different states and measurements of such systems.

==> anc/wit_grp.g <==
R := List([[1,0,0,0],[1,1,1,0]/Sqrt(3),[0,0,1,0],[0,1,-1,1]/Sqrt(3)],
  x->IdentityMat(4)+(E(3)-1)*TransposedMat([x])*[x]); # 4 Triflections
UR := List(R,m->E(3)^2*m); # Set determinants of triflections to unit
Grp_Wit := Group(UR); # Witting group
Print("Grp_Wit - Witting group, size = ",Size(Grp_Wit),"\n");
F3 := UR[1]*UR[2]*UR[1]; # Discrete 3D Fourier
C8 := [ [ 0, 0, 0, 1 ], [ 1, 0, 0, 0 ], [ 0, -1, 0, 0 ], [ 0, 0, 1, 0 ] ];
PsiWit := C8*F3/C8; # First 4 states
for j in [1..2] do for i in [1..3] do Add(PsiWit,PsiWit[(j-1)*3+i+1]*UR[3]); od; od; # Add 6 states
for j in [1..3] do for i in [1..10] do Add(PsiWit,PsiWit[(j-1)*10+i]/C8); od; od; # Add 30 states
Print("PsiWit - 40 states\n");
RayWit := List(PsiWit,NormedRowVector); # 40 rays
Print("RayWit - 40 rays\n");
Ja := [[0,0,0,-1],[0,0,1,0],[0,-1,0,0],[1,0,0,0]];
Print("Ja = ",Ja,"\n");
opp_Ja := List(RayWit,x->Position(RayWit,NormedRowVector(ComplexConjugate(x*Ja))) ); # Opposite ray
Print("opp_Ja = ",opp_Ja,"\n");
Grp_HWit := Group(UR[1]*UR[3],UR[2]/UR[4]); # Subgroup H of Witting Group
Print("Grp_HWit - Subgroup H of Witting group, size = ",Size(Grp_HWit),"\n");
Mat2Rays := g->List(g,x->Position(RayWit,NormedRowVector(x)));
Grp_BWit := Group(UR[1]*UR[3],UR[3]*UR[2]*UR[1]*UR[4],Ja);
Print("Grp_BWit - Subgroup B of Witting group, size = ",Size(Grp_BWit),"\n");
Bases_Wit := SortedList(Unique(List(Grp_BWit,g->SortedList(Mat2Rays(g)))));
Print("Bases_Wit\n",Bases_Wit,"\n");
Bases_HWit := Filtered(Bases_Wit,b->b=SortedList(List(b,n->opp_Ja[n])));
Print("Bases_HWit\n",Bases_HWit,"\n");
ZiY := [ [ 0, 1, 0, 0 ], [ -1, 0, 0, 0 ], [ 0, 0, 0, -1 ], [ 0, 0, 1, 0 ] ];
Grp_H2Wit := Group(UR[1]*UR[3],UR[2]/UR[4],ZiY);
Print("Grp_H2Wit - Subgroup H.2 of Witting group, size = ",Size(Grp_H2Wit),"\n");

